HQET vertex diagram: $\varepsilon$ expansion

Differential equations for the one-loop HQET vertex diagram with arbitrary self-energy insertions and arbitrary residual energies are reduced to the $\varepsilon$ form and used to obtain the $\varepsilon$ expansion in terms of Goncharov polylogarithms.

==> anc/results.m <==
(*
F_1(x,1) = Fx[1]
F_2(x,1) = Fx[2]
F_3(x,1) = Fx[3]
(22)

y^{-l\epsilon} F_1(1,y) = Fy[1]
y^{l\epsilon } F_2(1,y) = Fy[2]
F_3(1,y) = Fy[3] = 0
(25)

y^{-l\epsilon} F_1(x,y) = Fxy[1] = Fyx[1]
y^{l\epsilon } F_2(x,y) = Fxy[2] = Fyx[2]
F_3(x,y) = Fxy[3] = Fyx[3]
(27)

x1 = 1-x    x2 = 1-x^(-1)
y1 = 1-y    y2 = 1-y^(-1)
*)

Fx[1] = (1 + l1*(l1-l2+l0)*H[{0},x]^(2)*e^2
+ 2*l1*((l1-l2+l0)*(- 4*l0*H[{0,0,-1},x] + 2*l0*H[{0},x]*H[{0,-1},x] + (2*l - l0)*(Pi^2)/(6)*H[{0},x])
- 2*(l1^2 - l2^2 + (l1 + 3*l2)*l0)*H[{0,0,1},x]
+ 4*l2*l0*H[{0},x]*H[{0,1},x]
+ (l1-l2)*l*H[{0},x]^(2)*H[{1},x]
+ (1)/(6)*(2*(l1^2-l2^2) + (l1+l2)*l0 - l0^2)*H[{0},x]^(3)
+ (2*(l1^2-l2^2) + (5*l1 + 3*l2)*l0 + 3*l0^2)*z3)*e^3
+ 2*l1*((l1-l2)*l*(2*l0*(4*H[{0,0,1,-1},x] + 4*H[{0,0,-1,1},x] + 2*H[{0,1,0,-1},x] - 3*H[{0,0,0,-1},x]
- 4*H[{1},x]*H[{0,0,-1},x] + 2*H[{0},x]*H[{1},x]*H[{0,-1},x])
- (l1+l2)*(2*H[{0,1,0,1},x] + 4*H[{1},x]*H[{0,0,1},x] - H[{0},x]^(2)*H[{1},x]^(2))
- (2*(l1+l2) - l0)*(2*H[{0,0,0,1},x] - (1)/(3)*H[{0},x]^(3)*H[{1},x])
+ (2*l - l0)*(Pi^2)/(3)*H[{0},x] H[{1},x] + 2*(2*l + l0)*z3*H[{1},x])
+ (l1-l2+l0)*(4*l0^2*H[{0},x]*H[{0,-1,-1},x] - 2*l0^2*H[{0,-1},x]^(2) - 4*(l1+l2)*l0*H[{0,1},x]*H[{0,-1},x]
+ (l1+l2-l0)*l0*H[{0},x]^(2)*H[{0,-1},x] + (2*l - l0)*l0*(Pi^2)/(3)*H[{0,-1},x])
+ (l1+l2)*(8*l2*l0*H[{0},x]*H[{0,1,1},x] + (l1^2 - l2^2 + (l1 - 5*l2)*l0)*H[{0,1},x]^(2))
+ 8*l2*l0^2*H[{0},x]*(H[{0,1,-1},x] + H[{0,-1,1},x])
- 2*l2*(l1+l2-l0)*l0*H[{0},x]*(2*H[{0,0,1},x] - H[{0},x]*H[{0,1},x])
+ 2*(l1 - 3*l2 + l0)*l0^2*H[{0},x]*H[{0,0,-1},x]
+ (1)/(24)*(4*(l1^3-l2^3) + 2*(l1^2+l2^2)*l0 - (l1+l2)*l0^2 + l0^3)*H[{0},x]^(4)
+ (2*l - l0)*(Pi^2)/(12)*(8*l2*l0*H[{0,1},x] + (2*(l1^2-l2^2) + (l1+l2)*l0 - l0^2)*H[{0},x]^(2)
+ (6*(l1^2-l2^2) + (l1 - 21*l2)*l0 - 5*l0^2)*(Pi^2)/(30))
- 2*(2*l2*l + l1*l0 + l0^2)*l0*z3*H[{0},x])*e^4);

Fx[2] = Fx[1]/.{l1->l2,l2->l1};

Fx[3] = (2*H[{0},x]*e + (- 4*(l1+l2)*(H[{0,1},x] - H[{0},x]*H[{1},x])
- 4*l0*(H[{0,-1},x] - H[{0},x]*H[{-1},x]) + (l1+l2-l0)*H[{0},x]^(2)
+ (2*l - l0)*(Pi^2)/(3))*e^2
+ (4*(l1+l2)^2*(2*H[{0,1,1},x] - 2*H[{1},x]*H[{0,1},x] + H[{0},x]*H[{1},x]^(2))
+ 2*(l1+l2)*(4*l0*(H[{0,1,-1},x] + H[{0,-1,1},x] - H[{-1},x]*H[{0,1},x] - H[{1},x]*H[{0,-1},x]
+ H[{0},x]*H[{1},x]*H[{-1},x])
- (l1+l2-l0)*(2*H[{0,0,1},x] - H[{0},x]^(2)*H[{1},x])
+ (2*l - l0)*(Pi^2)/(3)*H[{1},x])
+ 4*l0^2*(2*H[{0,-1,-1},x] - 2*H[{-1},x]*H[{0,-1},x] + H[{0},x]*H[{-1},x]^(2))
- (l1+l2-l0)*(4*l0*H[{0,0,-1},x] - 2*l0*H[{0},x]^(2)*H[{-1},x] - (2*l - l0)*(Pi^2)/(3)*H[{0},x])
+ (1)/(3)*(2*(l1^2+l2^2) - (l1+l2)*l0 + l0^2)*H[{0},x]^(3)
+ 2*(2*l - l0)*l0*(Pi^2)/(3)*H[{-1},x] - 2*(2*(l1+l2)^2 + 3*(l1+l2)*l0 + 2*l0^2)*z3)*e^3
+ (8*(l1+l2)^3*(- 2*H[{0,1,1,1},x] + 2*H[{1},x]*H[{0,1,1},x] - H[{1},x]^(2)*H[{0,1},x] + (1)/(3)*H[{0},x]*H[{1},x]^(3))
- 2*(l1+l2)^2*((l1+l2-l0)*(2*H[{0,1,0,1},x] + 4*H[{1},x]*H[{0,0,1},x]
- H[{0,1},x]^(2) - H[{0},x]^(2)*H[{1},x]^(2))
+ 4*l0*(2*H[{0,1,1,-1},x] + 2*H[{0,1,-1,1},x] + 2*H[{0,-1,1,1},x]
- 2*H[{-1},x]*H[{0,1,1},x] - 2*H[{1},x]*H[{0,1,-1},x] - 2*H[{1},x]*H[{0,-1,1},x]
+ 2*H[{1},x]*H[{-1},x]*H[{0,1},x] + H[{1},x]^(2)*H[{0,-1},x] - H[{0},x]*H[{-1},x]*H[{1},x]^(2))
- (2*l - l0)*(Pi^2)/(3)*H[{1},x]^(2))
- 8*l0^3*(2*H[{0,-1,-1,-1},x] - 2*H[{-1},x]*H[{0,-1,-1},x] + H[{-1},x]^(2)*H[{0,-1},x]
- (1)/(3)*H[{0},x]*H[{-1},x]^(3))
+ 2*(l1+l2-l0)*((l1+l2)*(2*l0*(2*H[{0,0,1,-1},x] + 2*H[{0,0,-1,1},x] - 2*H[{-1},x]*H[{0,0,1},x] - 2*H[{1},x]*H[{0,0,-1},x]
+ H[{0},x]^(2)*H[{1},x]*H[{-1},x])
+ (2*l - l0)*(Pi^2)/(3)*H[{0},x]*H[{1},x])
+ l0^2*(4*H[{0,0,-1,-1},x] - 4*H[{-1},x]*H[{0,0,-1},x] + H[{0},x]^(2)*H[{-1},x]^(2))
+ (2*l - l0)*l0*(Pi^2)/(3)*H[{0},x]*H[{-1},x])
- 2*(l1+l2)*(4*l0^2*(2*H[{0,1,-1,-1},x] + 2*H[{0,-1,1,-1},x] + 2*H[{0,-1,-1,1},x]
- 2*H[{-1},x]*H[{0,1,-1},x] - 2*H[{-1},x]*H[{0,-1,1},x]
- 2*H[{1},x]*H[{0,-1,-1},x] + H[{-1},x]^(2)*H[{0,1},x] + 2*H[{1},x]*H[{-1},x]*H[{0,-1},x]
- H[{0},x]*H[{1},x]*H[{-1},x]^(2))
- 2*(2*l - l0)*l0*(Pi^2)/(3)*H[{1},x]*H[{-1},x])
- 4*(2*(l1+l2)*(l1^2+l2^2) - (l1^2 + l2^2 - 10*l1*l2)*l0 + (l1+l2)*l0^2)*H[{0,0,0,1},x]
- 4*(5*(l1^2+l2^2) - 6*l1*l2 + 2*(l1+l2)*l0 + l0^2)*l0*H[{0,0,0,-1},x]
+ 8*l1*l2*l0*H[{0},x]*(4*H[{0,0,1},x] - H[{0},x]*H[{0,1},x])
+ 2*((l1-l2)^2 + (l1+l2)*l0)*l0*H[{0},x]*(4*H[{0,0,-1},x]-H[{0},x]*H[{0,-1},x])
+ (1)/(3)*(2*(l1^2+l2^2) - (l1+l2)*l0 + l0^2)*H[{0},x]^(2)*(2*(l1+l2)*H[{0},x]*H[{1},x] + 2*l0*H[{0},x]*H[{-1},x] + (2*l - l0)*(Pi^2)/(2))
+ (1)/(12)*(4*(l1^3+l2^3) - 2*(l1^2+l2^2)*l0 + (l1+l2)*l0^2 - l0^3)*H[{0},x]^(4)
+ (2*l - l0)*(Pi^2)/(3)*(2*l0^2*H[{-1},x]^(2) + (22*(l1^2+l2^2) + 28*l1*l2 + 13*(l1+l2)*l0 + 9*l0^2)*(Pi^2)/(60))
- 4*(2*(l1+l2)^2 + 3*(l1+l2)*l0 + 2*l0^2)*z3*((l1+l2)*H[{1},x] + l0*H[{-1},x])
- 4*(4*l1*l2*(l1+l2) - 2*(l1^2 + l2^2 + l1*l2)*l0 - 2*(l1+l2)*l0^2 - l0^3)*z3*H[{0},x])*e^4);

Fy[1] = (1 - 4*l1*l*(H[{0,1},y] - H[{0},y]*H[{1},y] - (Pi^2)/(6))*e^2
+ 4*l1*l*((l1+l2)*(2*H[{0,1,1},y] - 2*H[{1},y]*H[{0,1},y] + H[{0},y]*H[{1},y]^(2) + (Pi^2)/(3)*H[{1},y])
- (l1+l0)*(2*H[{0,0,1},y] - 2*H[{0},y]*H[{0,1},y] + H[{0},y]^(2)*H[{1},y])
- 2*(l2-l0)*z3)*e^3
- 4*l1*l*(2*(l1+l2)^2*(2*H[{0,1,1,1},y] - 2*H[{1},y]*H[{0,1,1},y] + H[{1},y]^(2)*H[{0,1},y]
- (1)/(3)*H[{0},y]*H[{1},y]^(3) - (Pi^2)/(6)*H[{1},y]^(2))
+ 2*(l1+l0)^2*(2*H[{0,0,0,1},y] - 2*H[{0},y]*H[{0,0,1},y] + H[{0},y]^(2)*H[{0,1},y]
- (1)/(3)*H[{0},y]^(3)*H[{1},y])
+ 2*(l1*l - l2*l0)*(H[{0,1,0,1},y] + 2*H[{0},y]*H[{0,1,1},y] + 2*H[{1},y]*H[{0,0,1},y])
- (l1*l - 3*l2*l0)*H[{0,1},y]^(2)
- 4*l1*l*H[{0},y]*H[{1},y]*H[{0,1},y]
+ (l1+l2)*(l1+l0)*H[{0},y]^(2)*H[{1},y]^(2)
- 2*l2*l0*(Pi^2)/(3)*(H[{0,1},y] - H[{0},y]*H[{1},y])
+ 4*(l2*(l1+l2) - (l1-l2)*l0)*z3*H[{1},y]
- (7*l1*l + 4*(l2^2 - l2*l0 + l0^2))*(Pi^4)/(90))*e^4);

Fy[2] = (1 + 2*l2*l*(2*H[{0,1},y]- 2*H[{0},y]*H[{1},y] - H[{0},y]^(2) - (Pi^2)/(3))*e^2
- 4*l2*l*((l1+l2)*(2*H[{0,1,1},y]- 2*H[{1},y]*H[{0,1},y] + H[{0},y]*H[{1},y]^(2)
+ (Pi^2)/(3)*(H[{0},y] + H[{1},y]))
- 2*(l1-l0)*H[{0,0,1},y]
- 2*(l2+l0)*(H[{0},y]*H[{0,1},y] + z3)
+ (l2+l)*H[{0},y]^(2)*(H[{1},y] + (1)/(3)*H[{0},y]))*e^3
+ 4*l2*l*(2*(l1+l2)^2*(2*H[{0,1,1,1},y] - 2*H[{1},y]*H[{0,1,1},y] + H[{1},y]^(2)*H[{0,1},y]
- (1)/(3)*H[{0},y]*H[{1},y]^(3) - (Pi^2)/(6)*H[{1},y]^(2))
+ 2*(l1*l - l2*l0)*(H[{0,1,0,1},y] + 2*H[{1},y]*H[{0,0,1},y])
+ 4*(l1+l0)^2*H[{0,0,0,1},y]
- 4*(l2*(l1+l2) - (l1-l2)*l0)*(H[{0},y]*H[{0,1,1},y] - z3*(H[{0},y] + H[{1},y]))
+ 4*(l1*l2 - l*l0)*H[{0},y]*H[{0,0,1},y]
- (l1*(l1 + l2 + 3*l0) - l2*l0)*H[{0,1},y]^(2)
+ 2*((l2+l0)^2 + l1*l0)*H[{0},y]^(2)*H[{0,1},y]
+ 4*l2*l*H[{0},y]*H[{1},y]*H[{0,1},y]
- (l1+l2)*(l2+l)*H[{0},y]^(2)*H[{1},y]^(2)
- (1)/(6)*((l1+l0)^2 + 3*l2*l)*H[{0},y]^(3)*(4*H[{1},y] + H[{0},y])
+ (Pi^2)/(3)*(2*l1*l0*H[{0,1},y]
- ((l1+l2)^2 + l1*l0)*H[{0},y]*(2*H[{1},y] + H[{0},y]))
- (7*l1*(l1+l2) + 4*l2^2 + (12*l1 + l2)*l0 + 4*l0^2)*(Pi^4)/(90))*e^4);

Fy[3] = 0;

Fxy[1] = (1
+ 2 l1 (l (G[{y1,1},x1] - G[{y2,1},x1] - 2 G[{0,1},y1]
+ G[{1},y1] (G[{1},x1] - G[{y1},x1] - G[{y2},x1]))
+ (l1-l2+l0) G[{1,1},x1]) e^2
- 2 l1 (l (l0 (2 (G[{y2,0,1},x1] - G[{y1,0,1},x1] + G[{y2,2,1},x1] - G[{y1,2,1},x1])
+ G[{y1,y2,1},x1] - G[{y2,y1,1},x1]
+ G[{1},y1] (G[{y1,y2},x1] + G[{y2,y1},x1] - G[{y2,1},x1]))
+ (2 l-l0) (G[{y1,y1,1},x1] - G[{y2,y2,1},x1]
- G[{1},y1] (G[{y1,y1},x1] + G[{y2,y2},x1] - G[{y1,1},x1]))
+ 2 (l1+l2) (G[{0,1},y1] (G[{1},x1] - G[{y1},x1] - G[{y2},x1])
- 2 G[{0,0,1},y1])
+ (2 l1+l0) (G[{1,y2,1},x1] + G[{1},y1] G[{1,y2},x1])
+ (2 l1-l0) G[{y2,1,1},x1]
- (2 l2-l0) (G[{y1,1,1},x1] + G[{1,y1,1},x1]
- G[{1},y1] (G[{1,y1},x1] - G[{1,1},x1]))
+ 2 (l1+l0) (G[{1,1},y1] (G[{1},x1] - G[{y1},x1] - G[{y2},x1])
- 2 G[{0,1,1},y1]))
- 2 l0 (l1-l2+l0) (G[{1,0,1},x1] + G[{1,2,1},x1])
- (2(l1^2-l2^2)+(l1+l2)l0-l0^2) G[{1,1,1},x1]) e^3);

Fyx[1] = (1
+ 2 l1 (l (G[{1},x1] (G[{x1},y1] - G[{x2},y1])
- G[{x1,1},y1]-G[{x2,1},y1])
+ (l1-l2+l0) G[{1,1},x1]) e^2
- 2 l1 (l (l0 (2 G[{2,1},x1] (G[{x2},y1] - G[{x1},y1])
+ G[{1},x1] (G[{x1,x2},y1] - G[{x2,x1},y1])
+ G[{x1,x2,1},y1] + G[{x2,x1,1},y1])
+ (2 l-l0) (G[{1},x1] (G[{x1,x1},y1] - G[{x2,x2},y1])
- G[{x1,x1,1},y1] - G[{x2,x2,1},y1])
+ 2 (l1+l2) G[{0,1},x1] (G[{x1},y1] - G[{x2},y1])
+ 2 (l1-l2) G[{0,1,1},x1]
+ (2 l1-l0) G[{1,1},x1] G[{x2},y1]
- (2 l2-l0) G[{1,1},x1] G[{x1},y1]
- 2 (l1+l0) (G[{x1,1,1},y1] + G[{x2,1,1},y1]))
- 2 (l1-l2+l0) (l0 G[{1,2,1},x1] - (l1+l2) G[{1,0,1},x1])
- (2(l1^2-l2^2)+(l1+l2)l0-l0^2) G[{1,1,1},x1]) e^3);

Fxy[2] = (1
+ 2 l2 (l (2 (G[{0,1},y1] - G[{1,1},y1])
- G[{y1,1},x1] + G[{y2,1},x1]
- G[{1},y1] (G[{1},x1] - G[{y2},x1] - G[{y1},x1]))
- (l1-l2-l0) G[{1,1},x1]) e^2
- 2 l2 (l (l0 (G[{1},y1] (G[{y1,1},x1] - G[{y1,y2},x1] - G[{y2,y1},x1])
+ 2 (G[{y1,0,1},x1] - G[{y2,0,1},x1] + G[{y1,2,1},x1] - G[{y2,2,1},x1])
- G[{y1,y2,1},x1] + G[{y2,y1,1},x1])
+ (2 l-l0) (G[{1},y1] (G[{y1,y1},x1] + G[{y2,y2},x1] - G[{y2,1},x1])
- G[{y1,y1,1},x1] + G[{y2,y2,1},x1])
+ (l1+l2) (4 (G[{0,0,1},y1] - G[{1,0,1},y1])
- 2 G[{0,1},y1] (G[{1},x1] - G[{y1},x1] - G[{y2},x1]))
- (2 l1-l0) (G[{1},y1] (G[{1,y2},x1] - G[{1,1},x1])
+ G[{y2,1,1},x1] + G[{1,y2,1},x1])
- (2 l2+l0) (G[{1},y1] G[{1,y1},x1] - G[{1,y1,1},x1])
+ (2 l2-l0) G[{y1,1,1},x1]
+ 2 (l2+l) (2 (G[{1,1,1},y1] - G[{0,1,1},y1])
+ G[{1,1},y1] (G[{1},x1] - G[{y1},x1] - G[{y2},x1])))
+ 2 l0 (l1-l2-l0) (G[{1,0,1},x1] + G[{1,2,1},x1])
+ (2(l1^2-l2^2)-(l1+l2)l0+l0^2) G[{1,1,1},x1]) e^3);

Fyx[2] = (1
+ 2 l2 (l (G[{1},x1] (G[{x2},y1] - G[{x1},y1])
- 2 G[{1,1},y1] + G[{x1,1},y1] + G[{x2,1},y1])
- (l1-l2-l0) G[{1,1},x1]) e^2
- 2 l2 (2 l^2 G[{1},x1] (G[{x1,1},y1] - G[{x2,1},y1])
+ l (l0 (2 G[{2,1},x1] (G[{x1},y1] - G[{x2},y1])
+ G[{1},x1] (G[{x2,x1},y1] - G[{x1,x2},y1])
- G[{x1,x2,1},y1] - G[{x2,x1,1},y1])
+ (2 l-l0) (G[{1},x1] (G[{x2,x2},y1] - G[{x1,x1},y1])
+ G[{x1,x1,1},y1] + G[{x2,x2,1},y1])
+ 2 (l1+l2) (G[{0,1},x1] (G[{x2},y1] - G[{x1},y1])
+ G[{1},x1] (G[{1,x1},y1] - G[{1,x2},y1])
- G[{1,x1,1},y1] - G[{1,x2,1},y1])
+ 2 (l1-l2) (G[{1,1},x1] G[{1},y1] - G[{0,1,1},x1])
- (2 l1-l0) G[{1,1},x1] G[{x2},y1]
+ (2 l2-l0) G[{x1},y1] G[{1,1},x1]
+ 2 (l2+l) (2 G[{1,1,1},y1] - G[{x1,1,1},y1] - G[{x2,1,1},y1]))
+ 2 (l1-l2-l0) (l0 G[{1,2,1},x1] - (l1+l2) G[{1,0,1},x1])
+ (2(l1^2-l2^2)-(l1+l2)l0+l0^2) G[{1,1,1},x1]) e^3);

Fxy[3] = (2 G[{1},x1] e
+ 2 (l (G[{1},y1] (G[{y1},x1] - G[{y2},x1])
- G[{y1,1},x1] - G[{y2,1},x1])
+ 2 l0 (G[{0,1},x1] + G[{2,1},x1])
+ (l1+l2-l0) G[{1,1},x1]) e^2
- 2 (l (l0 (G[{1},y1] (2 (G[{0,y2},x1] - G[{0,y1},x1] + G[{2,y2},x1] - G[{2,y1},x1])
- G[{y1,y2},x1] + G[{y2,y1},x1])
+ 2 (G[{0,y1,1},x1] + G[{0,y2,1},x1] + G[{2,y1,1},x1] + G[{2,y2,1},x1] + G[{y1,0,1},x1] + G[{y2,0,1},x1] + G[{y1,2,1},x1] + G[{y2,2,1},x1])
- G[{y1,y2,1},x1] - G[{y2,y1,1},x1])
+ (2 l-l0) (G[{1},y1] (G[{y1,y1},x1] - G[{y2,y2},x1])
- G[{y1,y1,1},x1] - G[{y2,y2,1},x1])
+ (l1+l2) (2 G[{0,1},y1] (G[{y1},x1] - G[{y2},x1])
- G[{1},y1] (G[{y1,1},x1] - G[{y2,1},x1]))
+ (l1-l2) (2 G[{0,1},y1] G[{1},x1] - G[{1},y1] G[{1,1},x1])
+ (2 l1-l0) (G[{1},y1] G[{1,y2},x1] + G[{y2,1,1},x1] + G[{1,y2,1},x1])
- (2 l2-l0) (G[{1},y1] G[{1,y1},x1] - G[{1,y1,1},x1] - G[{y1,1,1},x1])
- (l1-l2+l0) G[{1},x1] G[{1,1},y1]
+ 2 l2 G[{1,1},y1] (G[{y2},x1] - G[{y1},x1]))
- 4 l0^2 (G[{0,0,1},x1] + G[{0,2,1},x1] + G[{2,0,1},x1] + G[{2,2,1},x1])
- 2 l0 (l1+l2-l0) (G[{0,1,1},x1] + G[{1,0,1},x1] + G[{1,2,1},x1] + G[{2,1,1},x1])
- (2(l1^2+l2^2)-(l1+l2)l0+l0^2) G[{1,1,1},x1]) e^3);

Fyx[3] = (2 G[{1},x1] e
+ 2 (l (G[{1},x1] (G[{1},y1] - G[{x1},y1] - G[{x2},y1])
+ G[{x1,1},y1] - G[{x2,1},y1])
+ (l1+l2-l0) G[{1,1},x1] - 2 (l1+l2) G[{0,1},x1]
+ 2 l0 G[{2,1},x1]) e^2
- 2 (l^2 (G[{1},x1] (G[{1,x1},y1] + G[{1,x2},y1] + G[{x1,1},y1]
+ G[{x2,1},y1] - G[{1,1},y1])
- G[{1,x1,1},y1] + G[{1,x2,1},y1])
+ l (l0 (2 G[{2,1},x1] (G[{x1},y1] + G[{x2},y1] - G[{1},y1])
- G[{1},x1] (G[{x1,x2},y1] + G[{x2,x1},y1])
- G[{x1,x2,1},y1] + G[{x2,x1,1},y1])
- (2 l-l0) (G[{1},x1] (G[{x1,x1},y1] + G[{x2,x2},y1])
- G[{x1,x1,1},y1] + G[{x2,x2,1},y1])
+ 2 (l1+l2) (G[{0,1},x1] (G[{1},y1] - G[{x2},y1])
- G[{0,1},x1] G[{x1},y1])
+ G[{1,1},x1] ((2 l1-l0) G[{x2},y1]
+ (2 l2-l0) G[{x1},y1]
- (l1+l2-l0) G[{1},y1])
- 2 l2 (G[{x1,1,1},y1] - G[{x2,1,1},y1]))
- 4 (l1+l2)^2 G[{0,0,1},x1]
- 2 (l1+l2-l0) (l0 (G[{2,1,1},x1] + G[{1,2,1},x1])
- (l1+l2) (G[{1,0,1},x1] + G[{0,1,1},x1]))
+ 4 l0 (l1+l2) (G[{2,0,1},x1] + G[{0,2,1},x1])
- 4 l0^2 G[{2,2,1},x1]
- (2(l1^2+l2^2)-(l1+l2)l0+l0^2) G[{1,1,1},x1]) e^3);

